Proximity: a recipe to break the outbreak

We present a mobile app solution to help the containment of an epidemic outbreak by keeping track of possible infections in the incubation period. We consider the particular case of an infection which primarily spreads among people through proximal contact, via respiratory droplets. This smartphone application will work offline and will be able to detect other devices in close proximity and list all the interactions in an anonymous and encrypted way. If an app user is tested positive and so is certified as infected, the application notifies immediately the potential contagion to the devices in the list and suggests to start a voluntary quarantine and undergo a medical test. We believe this solution may be useful in particular in the current COVID-19 pandemic and moreover could be used to prevent similar events in the future.

==> Proximity.cpp <==
#include <iostream>
#include <iomanip>
#include <cstdlib>
#include <stdlib.h>
#include <string>
#include <cmath>
#include <time.h>
#include <fstream>
#include <vector>
#include <algorithm> 
#include "Random.cc"

using namespace std;

struct Paziente {

int d0; // giorni dall'infezione
int ciclo; // ciclo di infezione
int unto; // Untore
int p0;  // probabilita contagio booleana 0-1
int n_c; // numero di persone contagiate
int app; // app attivazione quarantena

}; 

int main()
{

float R0; // tasso di contagio medio
float sig_R0; // sigma R0

R0=3;
sig_R0=2;

float R_App; // tasso di contagio medio in quarantena volonataria App 
float sig_R_App; // sigma R_App

R_App=R0 /10.0;
sig_R_App=sig_R0/10.0;



int incubazione; // giorni incubazione
incubazione=14;

int infected_0; // infetti iniziali
infected_0=10;

Random g0(559766526149),u0(4510876985),u1(65117542368);

float G0,U0,U1;

int n,n_pos;

Paziente paz,new_paz; //paziente
vector<Paziente> paz_i;// contagi giornalieri
vector< vector<Paziente> > paz_V; // Albero dei contagi

vector<int> N; // numero positivi giornalieri
n_pos=0;
for(int j=0; j< infected_0; j++)
{


paz.d0= (int) incubazione*u0.ran3();
paz.ciclo=0;
paz.unto=0;
paz.p0=0;

cout<<paz.d0<<endl;
paz.n_c=0;
paz.app=0;

paz_i.push_back(paz);
if(paz.d0>incubazione){n_pos++;}
}

paz_V.push_back(paz_i);



int days=60;
int c,u;

ofstream outfile("data1i.txt");

N.push_back(n_pos);

for(int i=1; i< days; i++) // giorni
{


n_pos=0;
for(int j=0; j< i; j++) // cicli
{


n=paz_V[j].size();
for(int k=0; k< n; k++) // ID;
{

U1=u1.ran3();
c=paz_V[j][k].ciclo;
u=paz_V[j][k].unto;

if((paz_V[j][k].d0>incubazione or paz_V[c][u].app==1) and i>30 and U1<0.1*(i-30) ){paz_V[j][k].app=1;} //App attiva // App disattiva commentare linea

if(paz_V[j][k].d0>incubazione-1 or paz_V[j][k].app==1 ){n_pos++;}// contatore positivi


G0=0;

if(paz_V[j][k].d0<=incubazione) //variabile casuale disribuita normalmente con R0
{
G0=g0.Gauss(R0,sig_R0);
if(G0<0){G0=0;}
}

if(paz_V[j][k].d0<=incubazione and paz_V[c][u].app==1) //variabile casuale disribuita normalmente con R_App
{
G0=g0.Gauss(R_App,sig_R_App);
if(G0<0){G0=0;}
}

U0=u0.ran3(); //variabile casuale disribuita uniformemente 

paz_V[j][k].p0=0;

if(U0 < G0/(1.0*incubazione) )  // Montecarlo: faccio collassare la probabilita di contagio
{

paz_V[j][k].p0=1;

}



if(paz_V[j][k].p0==1) // nuovo contagio
{
new_paz.d0=0;
new_paz.ciclo=j;
new_paz.unto=k;
new_paz.p0=0;
new_paz.n_c=0;
new_paz.app=0;
paz_i.push_back(new_paz);

paz_V[j][k].n_c+=1; // incremento  n contagiati

}

paz_V[j][k].d0+=1; // incremento  giorni dal contagio

}

}

paz_V.push_back(paz_i); // aggiungo nuovi contagiati giornalieri albero
paz_i.clear();

N.push_back(n_pos);
}

int cum;// cumulativa
cum=0; 


for(int i=0; i<days; i++)
{
cum+=paz_V[i].size();

cout<<i<<"\t"<<paz_V[i].size()<<endl;
outfile<<i<<"\t"<<paz_V[i].size()<<endl; // stampo valori
}


return 0;
}

